EvoST: Adapting Traffic Forecasters to Evolving Sensor Graphs

Web-based navigation and traffic information services depend on accurate forecasts as sensor networks evolve. On checkpoints reused years later, updating only shared weights or adding a low-rank node prompt leaves substantial degradation, whereas, in the evaluated architectures, refreshing node identities recovers most of it while the shared spatio-temporal weights are reused. We propose EvoST, a framework that maintains traffic forecasters by refreshing node identities while keeping shared weights fixed. EvoST updates existing identities using recently released labels and initializes new sensors with identities borrowed from behaviorally similar established sensors. Once enough delayed labels arrive, it jointly refits all identities, and a per-sensor recursive least-squares calibrator corrects forecasts as labels become available. Across twelve PeMS region-year settings, identity refresh reduces the relative one-hour MAE gap between five-year-old STAEFormer checkpoints and target-year models from 17.7% to 2.5%, with all forecasters calibrated, and its MAE is 0.7% above that of full-parameter fine-tuning on the same data. In Graph WaveNet, identity refresh recovers 88% of the five-year MAE gap to calibrated target-year models. Similar recovery holds for STAEFormer checkpoints up to fifteen years old, while refreshing STID recovers 67% of its five-year gap. On an annual benchmark covering nine EvoXXLTraffic districts and Transport for NSW, EvoST has the lowest average MAE, RMSE, and MAPE among the reported non-foundation methods on all ten networks, and calibration accounts for most of its Avg-MAE reduction from the matched frozen checkpoints. Code and the extended version: https://github.com/lixus7/EvoST

==> figure_sources/evost_maintenance_20261019/plot_checkpoint_age.py <==
"""Rebuild the checkpoint-age figure from the adjacent exported result values.

Example: python plot_checkpoint_age.py --output ../../fig/evost_checkpoint_age.pdf
Requires matplotlib. No training data or checkpoints are needed.
"""
import argparse
import json
from pathlib import Path
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

def main():
    parser=argparse.ArgumentParser()
    parser.add_argument('--data',type=Path,default=Path(__file__).with_name('checkpoint_age.json'))
    parser.add_argument('--output',type=Path,default=Path(__file__).with_name('evost_checkpoint_age.pdf'))
    args=parser.parse_args()
    data=json.loads(args.data.read_text())
    plt.rcParams.update({'font.family':'DejaVu Sans','font.size':8,'axes.spines.top':False,'axes.spines.right':False,'pdf.fonttype':42,'ps.fonttype':42})
    fig,ax=plt.subplots(figsize=(3.35,2.25),layout='constrained')
    for offset,key,color,label in [(-.18,'old','#b9c5bd','Old checkpoint'),(.18,'refresh','#377961','Identity refresh')]:
        vals=[p[key] for p in data['panels']]
        xs=[i+offset for i in range(len(vals))]
        ax.bar(xs,[v['gm']-1 for v in vals],bottom=1,width=.34,color=color,label=label,zorder=3)
        ax.errorbar(xs,[v['gm'] for v in vals],yerr=[[v['gm']-v['lo'] for v in vals],[v['hi']-v['gm'] for v in vals]],fmt='none',ecolor='#27352e',capsize=2,lw=.8,zorder=4)
    ax.axhline(1,color='#444444',lw=.8)
    ax.set_ylim(.985,1.285)
    ax.set_yticks([1,1.1,1.2])
    ax.set_xticks(range(len(data['panels'])),['%s years\n%s settings'%(p['age_years'],p['settings']) for p in data['panels']])
    ax.set_ylabel('MAE / target-year MAE')
    ax.grid(axis='y',alpha=.18,zorder=0)
    ax.legend(frameon=False,loc='upper center',ncol=2,fontsize=7)
    args.output.parent.mkdir(parents=True,exist_ok=True)
    fig.savefig(args.output)
    plt.close(fig)

if __name__=='__main__':
    main()

